Gradient-enhanced deep Gaussian processes for multifidelity modelling

Multifidelity models integrate data from multiple sources to produce a single approximator for the underlying process. Dense low-fidelity samples are used to reduce interpolation error, while sparse high-fidelity samples are used to compensate for bias or noise in the low-fidelity samples. Deep Gaussian processes (GPs) are attractive for multifidelity modelling as they are non-parametric, robust to overfitting, perform well for small datasets, and, critically, can capture nonlinear and input-dependent relationships between data of different fidelities. Many datasets naturally contain gradient data, especially when they are generated by computational models that are compatible with automatic differentiation or have adjoint solutions. Principally, this work extends deep GPs to incorporate gradient data. We demonstrate this method on an analytical test problem and a realistic partial differential equation problem, where we predict the aerodynamic coefficients of a hypersonic flight vehicle over a range of flight conditions and geometries. In both examples, the gradient-enhanced deep GP outperforms a gradient-enhanced linear GP model and their non-gradient-enhanced counterparts.

==> images/bar_chart.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data
categories = [r'$C_D$', r'$C_L$', r'$C_M$']
dgp_res = {
    'cd' : 0.00024689,
    'cl' : 0.00079238,
    'cm' : 0.00028531,
}
lmc_res = {
    'cd' : 0.00047716,
    'cl' : 0.00184517,
    'cm' : 0.00032075,
}
sf_res = {
    'cd' : 0.00043196,
    'cl' : 0.00383919,
    'cm' : 0.00076607,
}
dgp_data = [dgp_res['cd'], dgp_res['cl'], dgp_res['cm']]
lmc_data = [lmc_res['cd'], lmc_res['cl'], lmc_res['cm']]
sf_data = [sf_res['cd'], sf_res['cl'], sf_res['cm']]

x = np.arange(len(categories))
fig, ax = plt.subplots(figsize=(3,3))
bar_width = 0.85
rects1 = ax.bar(x - bar_width/3, dgp_data, bar_width/3, label='Gradient deep multifidelity GP',
    color='black')
rects2 = ax.bar(x, lmc_data, bar_width/3, label='Gradient LMC GP',
    color='dimgrey')
rects3 = ax.bar(x + bar_width/3, sf_data, bar_width/3, label='Gradient GP',
    color='silver')

ax.set_xlabel('Aero coefficients')
ax.set_ylabel('RMSE')
ax.set_xticks(x)
ax.set_xticklabels(categories)
ax.legend(fontsize=8, loc='upper center', bbox_to_anchor=(0.5, 1.55), ncol=1)
ax.tick_params(axis='y', labelsize=9)
plt.tight_layout()
plt.savefig('rmse_chart.pdf')
plt.show()



==> images/bar_chart_3d.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data
categories = [r'$C_D$', r'$C_L$', r'$C_M$']
lmc_res = {
    'cd' : 0.00032523,
    'cl' : 0.00054229,
    'cm' : 0.00018069,
}
lmc_grad_res = {
    'cd' : 0.0001154,
    'cl' : 0.00027726,
    'cm' : 0.0001037,
}
dgp_velbo_res = {
    'cd' : 0.00035344,
    'cl' : 0.00067116,
    'cm' : 0.00017094,
}
dgp_grad_velbo_res = {
    'cd' : 6.49813146e-05,
    'cl' : 0.00023423,
    'cm' : 3.75834068e-05,
}
dgp_pll_res = {
    'cd' : 0.00044023,
    'cl' : 0.00069086,
    'cm' : 0.00019115,
}
dgp_grad_pll_res = {
    'cd' : 7.52124124e-05,
    'cl' : 0.0001881,
    'cm' : 4.94751289e-05,
}
ref_res = {
    'cd' : 1.90081201e-05,
    'cl' : 3.83975949e-05,
    'cm' : 8.15675638e-06,
}

lmc_data = [lmc_res['cd'], lmc_res['cl'], lmc_res['cm']]
dgp_velbo_data = [dgp_velbo_res['cd'], dgp_velbo_res['cl'], dgp_velbo_res['cm']]
dgp_pll_data = [dgp_pll_res['cd'], dgp_pll_res['cl'], dgp_pll_res['cm']]
lmc_grad_data = [lmc_grad_res['cd'], lmc_grad_res['cl'], lmc_grad_res['cm']]
dgp_grad_velbo_data = [dgp_grad_velbo_res['cd'], dgp_grad_velbo_res['cl'],
        dgp_grad_velbo_res['cm']]
dgp_grad_pll_data = [dgp_grad_pll_res['cd'], dgp_grad_pll_res['cl'],
        dgp_grad_pll_res['cm']]

N = 6
s = 0.9
cmap = plt.get_cmap("magma")
colors = [cmap(x) for x in np.linspace(0, 1, N)]
# colors = ['black', 'grey', 'silver']
x = np.arange(len(categories))
fig, ax = plt.subplots(figsize=(s*4, s*3.2))
bar_width = 0.85
dw = bar_width / N

# # N = 3
# rects1 = ax.bar(x - 1.0*dw, lmc_grad_data, dw, label='Grad LMC GP', color=colors[0], edgecolor='k')
# rects2 = ax.bar(x, dgp_grad_velbo_data, dw, label='Grad Deep GP VELBO', color=colors[1], edgecolor='k')
# rects3 = ax.bar(x + 1.0*dw, dgp_grad_pll_data, dw, label='Grad Deep GP PLL', color=colors[2], edgecolor='k')

# N = 6
rects1 = ax.bar(x - 2.5*dw, lmc_data, dw, label='LMC GP', color=colors[0], edgecolor='k')
rects3 = ax.bar(x - 1.5*dw, dgp_velbo_data, dw, label='Deep GP VELBO', color=colors[1], edgecolor='k')
rects6 = ax.bar(x - 0.5*dw, dgp_pll_data, dw, label='Deep GP PLL', color=colors[2], edgecolor='k')
rects2 = ax.bar(x + 0.5*dw, lmc_grad_data, dw, label='LMC GP Grad', color=colors[3], edgecolor='k')
rects4 = ax.bar(x + 1.5*dw, dgp_grad_velbo_data, dw, label='Deep GP VELBO Grad', color=colors[4], edgecolor='k')
rects5 = ax.bar(x + 2.5*dw, dgp_grad_pll_data, dw, label='Deep GP PLL Grad', color=colors[5], edgecolor='k')

ax.set_xlabel('Aero coefficients')
ax.set_ylabel('RMSE')
ax.set_xticks(x)
ax.set_xticklabels(categories)
ax.legend(fontsize=7, loc='upper center', bbox_to_anchor=(0.5, 1.40), ncol=2)
ax.tick_params(axis='y', labelsize=9)
plt.tight_layout()
plt.savefig('rmse_chart_3d.pdf')
plt.show()



==> images/bar_chart_3d_ref.py <==
import matplotlib.pyplot as plt
import numpy as np


# Data
categories = [r'$C_D$', r'$C_L$', r'$C_M$']
lmc_res = {
    'cd' : 0.00032523,
    'cl' : 0.00054229,
    'cm' : 0.00018069,
}
lmc_grad_res = {
    'cd' : 0.0001154,
    'cl' : 0.00027726,
    'cm' : 0.0001037,
}
dgp_velbo_res = {
    'cd' : 0.00040107,
    'cl' : 0.00074582,
    'cm' : 0.00018438,
}
dgp_grad_velbo_res = {
    'cd' : 6.49813146e-05,
    # 'cl' : 0.00023423,
    'cl' : 0.0001881,
    'cm' : 3.75834068e-05,
}
dgp_pll_res = {
    'cd' : 0.00041852,
    'cl' : 0.00074388,
    'cm' : 0.00028337,
}
dgp_grad_pll_res = {
    'cd' : 7.52124124e-05,
    'cl' : 0.0001881,
    'cm' : 4.94751289e-05,
}
ref_all_hf_res = {
    'cd' : 1.90081201e-05,
    'cl' : 3.83975949e-05,
    'cm' : 8.15675638e-06,
}
ref_hf_only_res = {
    'cd' : 0.00059935,
    'cl' : 0.00237724,
    'cm' : 0.00052961,
}

lmc_data = [lmc_res['cd'], lmc_res['cl'], lmc_res['cm']]
dgp_velbo_data = [dgp_velbo_res['cd'], dgp_velbo_res['cl'], dgp_velbo_res['cm']]
dgp_pll_data = [dgp_pll_res['cd'], dgp_pll_res['cl'], dgp_pll_res['cm']]
lmc_grad_data = [lmc_grad_res['cd'], lmc_grad_res['cl'], lmc_grad_res['cm']]
dgp_grad_velbo_data = [dgp_grad_velbo_res['cd'], dgp_grad_velbo_res['cl'],
        dgp_grad_velbo_res['cm']]
dgp_grad_pll_data = [dgp_grad_pll_res['cd'], dgp_grad_pll_res['cl'],
        dgp_grad_pll_res['cm']]
ref_all_hf_data = [ref_all_hf_res['cd'], ref_all_hf_res['cl'],
        ref_all_hf_res['cm']]
ref_hf_only_data = [ref_hf_only_res['cd'], ref_hf_only_res['cl'],
        ref_hf_only_res['cm']]

N = 6
s = 0.9
cmap = plt.get_cmap("magma")
colors = [cmap(x) for x in np.linspace(0, 1, N)]
# colors = ['black', 'grey', 'silver']
x = np.arange(len(categories))
fig, ax = plt.subplots(figsize=(s*4, s*3.2))
bar_width = 0.85
dw = bar_width / N

# # N = 3
# rects1 = ax.bar(x - 1.0*dw, lmc_grad_data, dw, label='Grad LMC GP', color=colors[0], edgecolor='k')
# rects2 = ax.bar(x, dgp_grad_velbo_data, dw, label='Grad Deep GP VELBO', color=colors[1], edgecolor='k')
# rects3 = ax.bar(x + 1.0*dw, dgp_grad_pll_data, dw, label='Grad Deep GP PLL', color=colors[2], edgecolor='k')

# N = 6
rects6 = ax.bar(x - 2.5*dw, ref_hf_only_data, dw, label='Grad GP [hifi only]', color=colors[2], edgecolor='k')
rects1 = ax.bar(x - 1.5*dw, lmc_data, dw, label='LMC GP', color=colors[0], edgecolor='k')
rects3 = ax.bar(x - 0.5*dw, dgp_velbo_data, dw, label='Deep GP', color=colors[1], edgecolor='k')
rects2 = ax.bar(x + 0.5*dw, lmc_grad_data, dw, label='LMC GP Grad', color=colors[3], edgecolor='k')
rects4 = ax.bar(x + 1.5*dw, dgp_grad_velbo_data, dw, label='Deep GP Grad', color=colors[4], edgecolor='k')
rects5 = ax.bar(x + 2.5*dw, ref_all_hf_data, dw, label='Grad GP [all hifi]', color=colors[5], edgecolor='k')

ax.set_xlabel('Aero coefficients')
ax.set_ylabel('RMSE')
ax.set_xticks(x)
ax.set_ylim([0, 0.001])
ax.set_xticklabels(categories)
ax.legend(fontsize=7, loc='upper center', bbox_to_anchor=(0.5, 1.40), ncol=2)
ax.tick_params(axis='y', labelsize=9)
plt.tight_layout()
plt.savefig('rmse_chart_3d_ref.pdf')
plt.show()



==> images/bar_chart_extra_data_grad_no_grad.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data
categories = [r'$C_D$', r'$C_L$', r'$C_M$']
dgp_res = {
    'cd' : 0.00510821,
    'cl' : 0.01296945,
    'cm' : 0.00343405,
}
lmc_res = {
    'cd' : 0.00271337,
    'cl' : 0.01154627,
    'cm' : 0.00288523,
}
dgp_grad_res = {
    'cd' : 0.00265217,
    'cl' : 0.01125649,
    'cm' : 0.0028334,
}
lmc_grad_res = {
    'cd' : 0.00258525,
    'cl' : 0.01095615,
    'cm' : 0.00282286,
}
# sf_res = {
    # 'cd' : 0.00366179,
    # 'cl' : 0.01546902,
    # 'cm' : 0.00391603,
# }
dgp_grad_data = [dgp_grad_res['cd'], dgp_grad_res['cl'], dgp_grad_res['cm']]
lmc_grad_data = [lmc_grad_res['cd'], lmc_grad_res['cl'], lmc_grad_res['cm']]
dgp_data = [dgp_res['cd'], dgp_res['cl'], dgp_res['cm']]
lmc_data = [lmc_res['cd'], lmc_res['cl'], lmc_res['cm']]
# sf_data = [sf_res['cd'], sf_res['cl'], sf_res['cm']]

# get colors
cmap = plt.get_cmap("magma")
colors = [cmap(x) for x in np.linspace(0, 1, 4)]

x = np.arange(len(categories))
fig, ax = plt.subplots(figsize=(3,3))
bar_width = 0.85
rects1 = ax.bar(x - 3*bar_width/8, dgp_grad_data, bar_width/4, label='Gradient deep GP', color=colors[0], edgecolor='k')
rects2 = ax.bar(x - bar_width/8, lmc_grad_data, bar_width/4, label='Gradient LMC GP', color=colors[1], edgecolor='k')
rects3 = ax.bar(x + bar_width/8, dgp_data, bar_width/4, label='Deep GP', color=colors[2], edgecolor='k')
rects4 = ax.bar(x + 3*bar_width/8, lmc_data, bar_width/4, label='LMC GP', color=colors[3], edgecolor='k')
# rects3 = ax.bar(x + bar_width/3, sf_data, bar_width/3, label='Gradient GP',
    # color='silver')

ax.set_xlabel('Aero coefficients')
ax.set_ylabel('RMSE')
ax.set_xticks(x)
ax.set_xticklabels(categories)
ax.legend(fontsize=8, loc='upper center', bbox_to_anchor=(0.4, 1.55), ncol=2)
ax.tick_params(axis='y', labelsize=9)
plt.tight_layout()
plt.savefig('rmse_chart_extra_data.pdf')
plt.show()



==> images/branin_bar_chart.py <==
import matplotlib.pyplot as plt
import numpy as np

values = [18.704, 42.656, 41.873, 22.131, 8.287, 5.956]

categories = ['LMC', 'Deep\nGP\nVELBO', 'Deep\nGP\nPLL', 'Grad\nLMC',
        'Grad\nDeep GP \nVELBO', 'Grad\n Deep\nGP PLL']
# colors = ['grey', 'grey', 'grey', 'grey']
color = 'slategrey'
s = 2.05
fig, ax = plt.subplots(figsize=(1.618*s, 1.2*s))
bars = ax.bar(categories, values, color=color, edgecolor='black')
ax.tick_params(axis='x', labelsize=7)
plt.ylabel('RMSE')

# # Add hatching to bars
# hatches = ['o.', '', '*', '']
# for bar, hatch in zip(bars, hatches):
        # bar.set_hatch(hatch)

plt.tight_layout()
plt.savefig('branin_rmse_chart.pdf')
# plt.show()



==> images/grad_vs_no_grad_bar_chart.py <==
import matplotlib.pyplot as plt
import numpy as np

values = [20.0, 20.00, 20.00, 20.0]
categories = ['LMC', 'grad\nLMC', 'deep\nGP', 'grad\ndeep GP']
colors = ['grey', 'grey', 'grey', 'grey']
fig, ax = plt.subplots(figsize=(2.2, 2.2))
bars = ax.bar(categories, values, color=colors, edgecolor='black')
ax.tick_params(axis='x', labelsize=8)
plt.ylabel('RMSE')

# # Add hatching to bars
# hatches = ['o.', '', '*', '']
# for bar, hatch in zip(bars, hatches):
        # bar.set_hatch(hatch)

plt.tight_layout()
plt.savefig('grad_no_grad_rmse_chart.pdf')
plt.show()



==> images/plot_points_3d.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import plotly.express as px

from matplotlib  import cm, patches
from mpl_toolkits.mplot3d import Axes3D

def create_elipsoid(center, dx, dy, dz):
    u = np.linspace(0, 2 * np.pi, 100)
    v = np.linspace(0, np.pi, 100)
    x = center[0] + dx * np.outer(np.cos(u), np.sin(v))
    y = center[1] + dy * np.outer(np.sin(u), np.sin(v))
    z = center[2] + radius * np.outer(np.ones(np.size(u)), np.cos(v))
    return x, y, z

data = {
    'theta' : np.array([
        5.001, 5.150, 5.300, 5.001, 5.150, 5.300, 5.001, 5.150, 5.300, 5.001,
        5.150, 5.300, 5.001, 5.150, 5.300, 5.001, 5.150, 5.300, 5.001, 5.150,
        5.300, 5.001, 5.150, 5.300, 5.001, 5.150, 5.300
        ]),
    'mach' : np.array([
        2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 6.0, 6.0, 6.0, 6.0, 6.0,
        6.0, 6.0, 6.0, 6.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0,
        10.0,
        ]),
    'aoa': np.array([
        -3.0, -3.0, -3.0, 3.0, 3.0, 3.0, 10.0, 10.0, 10.0, -3.0, -3.0, -3.0,
        3.0, 3.0, 3.0, 10.0, 10.0, 10.0, -3.0, -3.0, -3.0, 3.0, 3.0, 3.0, 10.0,
        10.0, 10.0,
        ]),
    'refine_level': np.array([
        7, 5, 7, 3, 5, 3, 7, 5, 7, 3, 5, 3, 5, 7, 5, 3, 5, 3, 7, 5, 7, 3, 5, 3,
        7, 5, 7,
        ]),
    }
df = pd.DataFrame(data)

cmin = min(data['refine_level'])
fig = plt.figure(figsize=(4,4))
ax = fig.add_subplot(111, projection='3d')
ax.set_xlabel("Mach")
ax.set_ylabel("AoA")
ax.set_zlabel(r"$G_c$")
# ax.grid(True,linestyle='-',color='0.75')

# scatter with colormap mapping to z value
cmap = cm.viridis
# ax.scatter(data['mach'], data['aoa'], data['theta'], s=sizes,
        # c=data['refine_level'], marker='o', edgecolors='k', cmap=cmap,
        # alpha=1.0)
        # # alpha=sizes/max(sizes))

# Get data ranges
dtheta = max(data['theta']) - min(data['theta'])
dmach = max(data['mach']) - min(data['mach'])
daoa = max(data['aoa']) - min(data['aoa'])
s = 0.1

N = len(data['theta'])
for i in range(N):
    # Generate random center and radius for each sphere
    center = np.array([
        data['theta'][i],
        data['mach'][i],
        data['aoa'][i]
        ])
    radius = 1.0
    x, y, z = create_elipsoid(center, s*dtheta, s*dmach, s*daoa)
    ax.plot_surface(x, y, z, color='b', alpha=1.0)

# make the legend entries
crange = max(data['refine_level']) - min(data['refine_level'])
ptchs = []
ptchs.append(patches.Patch(color=cmap((7-cmin)/crange), label='high'))
ptchs.append(patches.Patch(color=cmap((5-cmin)/crange), label='med'))
ptchs.append(patches.Patch(color=cmap((3-cmin)/crange), label='low'))
plt.legend(handles=ptchs, fontsize=8,
    loc='upper center', bbox_to_anchor=(0.5, 0.95), ncol=3)

# plt.tight_layout()
# plt.savefig('c3d_sampling.pdf')
plt.show()

# Then you need to crop in inkscape!!




==> images/sampling_plot_2d.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib  import cm, patches

# normal data
data = {
    'mach' : np.array([2.0, 2.0, 2.0, 2.0, 2.0, 4.0, 4.0, 4.0, 4.0, 4.0,
        6.0, 6.0, 6.0, 6.0, 6.0, 8.0, 8.0, 8.0, 8.0, 8.0, 9.0, 9.0, 9.0,
        9.0, 9.0]),
    'aoa': np.array([-3.0, 0.0, 3.0, 6.0, 10.0, -3.0, 0.0, 3.0, 6.0, 10.0, -3.0,
        0.0, 3.0, 6.0, 10.0, -3.0, 0.0, 3.0, 6.0, 10.0, -3.0, 0.0, 3.0, 6.0,
        10.0]),
    # 'refine_level': np.array([7, 3, 5, 3, 7, 3, 5, 3, 5, 3, 5, 3, 7, 3, 5, 3, 5, 3,
    # extra lvl 5 pts
    'refine_level': np.array([
        7, 5, 3, 5, 7,
        5, 3, 5, 3, 5,
        3, 5, 7, 5, 3,
        5, 3, 5, 3, 5,
        7, 5, 3, 5, 7]),
    # # standard
    # 'refine_level': np.array([
        # 7, 3, 5, 3, 7,
        # 3, 3, 3, 3, 3,
        # 5, 3, 7, 3, 5,
        # 3, 3, 3, 3, 3,
        # 7, 3, 5, 3, 7]),
}
cmin = 3

# # sparse data
# data = {
    # 'mach' : np.array([2., 2., 2.,  6., 6., 6.,   10., 10., 10.]),
    # 'aoa': np.array([-3., 3., 10., -3., 3., 10., -3., 3., 10]),
    # 'refine_level': np.array([7, 5, 7, 5, 7, 5, 7, 5, 7]),
# }
# cmin = 5

fig = plt.figure(figsize=(3,3))
ax = fig.add_subplot(111)
ax.set_xlabel("Mach")
ax.set_ylabel("AoA")
# ax.grid(True,linestyle='-',color='0.75')

# scatter with colormap mapping to z value
cmap = cm.viridis
ax.scatter(data['mach'], data['aoa'], s=45, c=data['refine_level'],
        marker='o', edgecolors='k', cmap=cmap)

# make the legend entries
crange = max(data['refine_level']) - min(data['refine_level'])
ptchs = []
ptchs.append(patches.Patch(color=cmap((7-cmin)/crange), label='high'))
ptchs.append(patches.Patch(color=cmap((5-cmin)/crange), label='medium'))
ptchs.append(patches.Patch(color=cmap((3-cmin)/crange), label='low')) # switch
plt.legend(handles=ptchs, fontsize=8,
    loc='upper center', bbox_to_anchor=(0.5, 1.15), ncol=3)

plt.tight_layout()
plt.savefig('c3d_sampling_2d.pdf')
plt.show()



==> images/sampling_plot_3d.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib  import cm, patches

import pandas as pd
import plotly.express as px

# sparse data only
data = {
    'theta' : np.array([
        5.001, 5.150, 5.300, 5.001, 5.150, 5.300, 5.001, 5.150, 5.300, 5.001,
        5.150, 5.300, 5.001, 5.150, 5.300, 5.001, 5.150, 5.300, 5.001, 5.150,
        5.300, 5.001, 5.150, 5.300, 5.001, 5.150, 5.300, 5.001, 5.001, 5.001,
        5.001, 5.001, 5.257, 5.088, 5.072, 5.178, 5.030, ]),
    'mach' : np.array([
        2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 2.0, 6.0, 6.0, 6.0, 6.0, 6.0,
        6.0, 6.0, 6.0, 6.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0,
        10.0, 6.235, 5.082, 8.753, 7.681, 3.222, 3.989, 6.368, 5.070, 8.037,
        6.197,
        ]),
    'aoa': np.array([
        -3.0, -3.0, -3.0, 3.0, 3.0, 3.0, 10.0, 10.0, 10.0, -3.0, -3.0, -3.0,
        3.0, 3.0, 3.0, 10.0, 10.0, 10.0, -3.0, -3.0, -3.0, 3.0, 3.0, 3.0, 10.0,
        10.0, 10.0, 9.813, 1.580, 9.240, 6.437, 2.897, 8.501, 7.858, -1.718,
        0.793, 0.362,
        ]),
    'refine_level': np.array([
        7, 5, 7, 3, 5, 3, 7, 5, 7, 3, 5, 3, 5, 7, 5, 3, 5, 3, 7, 5, 7, 3, 5, 3,
        7, 5, 7, 3, 5, 3, 3, 3, 5, 3, 3, 3, 5,
        ]),
    }
df = pd.DataFrame(data)

# Get the sizes going
normed_aoas = -(df.aoa - min(df.aoa)) / (max(df.aoa) - min(df.aoa))
normed_machs = -(df.mach - min(df.mach)) / (max(df.mach) - min(df.mach))
s = 40
ds = 50
sizes = s + (normed_aoas * normed_machs) * ds

# mpl
cmin = min(data['refine_level'])
fig = plt.figure(figsize=(4,4))
ax = fig.add_subplot(111, projection='3d')
ax.set_xlabel("Mach")
ax.set_ylabel("AoA")
ax.set_zlabel(r"$G_c$")
# ax.grid(True,linestyle='-',color='0.75')

# scatter with colormap mapping to z value
cmap = cm.viridis
ax.scatter(data['mach'], data['aoa'], data['theta'], s=sizes,
        c=data['refine_level'], marker='o', edgecolors='k', cmap=cmap,
        alpha=1.0)
        # alpha=sizes/max(sizes))

# make the legend entries
crange = max(data['refine_level']) - min(data['refine_level'])
ptchs = []
ptchs.append(patches.Patch(color=cmap((7-cmin)/crange), label='High'))
ptchs.append(patches.Patch(color=cmap((5-cmin)/crange), label='Med'))
ptchs.append(patches.Patch(color=cmap((3-cmin)/crange), label='Low'))
plt.legend(handles=ptchs, fontsize=8,
    loc='upper center', bbox_to_anchor=(0.5, 0.95), ncol=3)

# plt.tight_layout()
plt.savefig('c3d_sampling.pdf')
plt.show()

# Then you need to crop in inkscape!!


